Statistical Learning for Best Practices in Tattoo Removal

The causes behind complications in laser-assisted tattoo removal are currently not well understood, and in the literature relating to tattoo removal the emphasis on removal treatment is on removal technologies and tools, not best parameters involved in the treatment process. Additionally, the very challenge of determining best practices is difficult given the complexity of interactions between factors that may correlate to these complications. In this paper we apply a battery of classical statistical methods and techniques to identify features that may be closely correlated to causes of complication during the tattoo removal process, and report quantitative evidence for potential best practices. We develop elementary statistical descriptions of tattoo data collected by the largest gang rehabilitation and reentry organization in the world, Homeboy Industries; perform parametric and nonparametric tests of significance; and finally, produce a statistical model explaining treatment parameter interactions, as well as develop a ranking system for treatment parameters utilizing bootstrapping and gradient boosting.

==> differencing.py <==
import matplotlib.pyplot as plt
import numpy as np

fig1, (ax1,ax2) = plt.subplots(1,2)
fig2, (ax3,ax4) = plt.subplots(1,2)

# fluence
ax1.plot(np.asarray([40749,40969,41060,41124,41204, 41255, 41334, 41408 ,41466 ,41618 ,41684 ,41731 ,41795 ,41851 ,42011 ,42396
    ,42907])-40748,
        [.95, 1.05,1.05,1.45,2.35,1.40,1.55,1.60,2.85,3.15,1.85,3.45,2.50,1.55,2.50,2.45,5.60], color="red")
ax1.set_xlabel('Days Since First Treatment (Length $N_t=17)$',size=16)
ax1.set_ylabel('Fluence (Joules, $x_k$)', size=16)
ax1.grid()
# select axis 1
plt.sca(ax1)
plt.yticks(np.arange(0.5,6,0.5))
plt.xticks(np.arange(0,2499,250))

# differenced fluence
ax2.plot(np.asarray([40969 ,41060 ,41124 ,41204 ,41255 ,41334 ,41408 ,41466 ,41618 ,41684 ,41731 ,41795 ,41851 ,42011
    ,42396 ])-40968,[0.1
        ,0,0.4 ,0.9 ,-0.95 ,0.15 ,0.05 ,1.25 ,0.3 ,-1.3 ,1.6 ,-0.95 ,-0.95 ,0.95 ,-0.05], color="blue")
ax2.set_xlabel('Days Since Second Treatment (Length $N_t-1=16)$',size=16)
ax2.set_ylabel('Fluence (Joules, $\Delta x_k$)', size=16)
# select axis 2
plt.sca(ax2)
plt.yticks(np.arange(-1.5,2.5,0.5))
plt.xticks(np.arange(0,1501,250))
ax2.grid()

# super title
fig1.suptitle("Time Series of Applied Fluence for Tattoo with Complication", size=20, y=.96)
fig1.set_figheight(4)
fig1.set_figwidth(14)
fig1.tight_layout()

########################################3

# fluence
ax3.plot(np.asarray([40211 ,40406 ,40490 ,40567 ,40611 ,40709 ,40793 ,40889 ,40968 ,40995 ,41037 ,41074 ,41102 ,41142 ,41289 ,41403
    ,41485 ,41593 ,41744 ,41807 ,41871 ,42081 ,42178 ,42235 ,42304 ,42338 ,42376 ,42509])-40210,
    [1.65 ,1.6 ,3.55 ,3.45 ,3.4 ,2.25 ,3 ,3.05 ,1.5 ,1.5 ,3.45 ,3.35 ,1.45 ,1.45 ,2.05 ,3.8 ,1.6 ,3.45 ,3.45 ,1.55 ,1.55 ,3.45 ,5.6 ,4 ,5 ,3.5 ,1.5 ,2.6], color="red")
ax3.set_xlabel('Days Since First Treatment (Length $N_t=28)$',size=16)
ax3.set_ylabel('Fluence (Joules, $x_k$)', size=16)
ax3.grid()
# select axis 3
plt.sca(ax3)
plt.yticks(np.arange(1,5.75,0.5))
plt.xticks(np.arange(0,2501,250))

# differenced fluence
ax4.plot(np.asarray([40490 ,40567 ,40611 ,40709 ,40793 ,40889 ,40968 ,40995 ,41037 ,41074 ,41102 ,41142 ,41289 ,41403 ,41485 ,41593
        ,41744 ,41807 ,41871 ,42081 ,42178 ,42235 ,42304 ,42338 ,42376 ,42509])-40490,[-0.05 ,1.95 ,-0.1 ,-0.05 ,-1.15 ,0.75
        ,0.05 ,-1.55 ,0 ,1.95 ,-0.1 ,-1.9 ,0 ,0.6 ,1.75 ,-2.2 ,1.85 ,0 ,-1.9 ,0 ,1.9 ,2.15 ,-1.6 ,1 ,-1.5 ,-2],
        color="blue")
ax4.set_xlabel('Days Since Second Treatment (Length $N_t-1=27)$',size=16)
ax4.set_ylabel('Fluence (Joules, $\Delta x_k$)', size=16)
ax4.grid()
# select axis 4
plt.sca(ax4)
plt.yticks(np.arange(-2.0,2.1,0.5))
plt.xticks(np.arange(0,2250,250))

# super title
fig2.suptitle("Time Series of Applied Fluence for Tattoo with No Complication",size=20, y=.96)
fig2.set_figheight(4)
fig2.set_figwidth(14)
fig2.tight_layout()

plt.show()



==> gbplot.py <==
import matplotlib.pyplot as plt
import numpy as np

binn=[1,2,3,4,5,6,7,8,9,10]
plt.hist(np.concatenate((
                        np.repeat(1,100), 
                        np.repeat(2,89),
                        np.repeat(3,65),
                        np.repeat(4,37),
                        np.repeat(5,8),
                        np.repeat(7,1),
                        )), bins=binn, alpha=0.9, label="mean.wv",ec='black')
plt.hist(np.concatenate((
                        np.repeat(1,3), 
                        np.repeat(3,5), 
                        np.repeat(4,16), 
                        np.repeat(5,44), 
                        np.repeat(6,53), 
                        np.repeat(7,48), 
                        np.repeat(8,73),
                        np.repeat(9,40),
                        np.repeat(10,18),
                        )), bins=binn, alpha=0.8, label="mean.dday",ec='black')
plt.hist(np.concatenate((
                        np.repeat(1,25), 
                        np.repeat(2,54),
                        np.repeat(3,92),
                        np.repeat(4,106),
                        np.repeat(5,14),
                        np.repeat(6,8),
                        np.repeat(7,1),
                        )), bins=binn, alpha=0.7, label="mean.ss",ec='black')
plt.hist(np.concatenate((
                        np.repeat(1,72), 
                        np.repeat(2,72),
                        np.repeat(3,76),
                        np.repeat(4,80),
                        )), bins=binn, alpha=0.6, label="sd.ss",ec='black')
plt.xlim(1,10)
plt.xlabel("Variable Importance Ranking", size=20)
plt.xticks([1,2,3,4,5,6,7,8,9,10], size=18)
plt.yticks([0,25,50,75,100], size=18)
plt.ylabel("Rank Frequency Assignment", size=20)
plt.title("Frequency of Variable Importance Distributions For Boosted Decisions Trees", size=30,y=1.02)
plt.legend(loc='upper right',fontsize=18)
plt.tight_layout()
plt.show()
plt.savefig("overlapping.png")


==> tsplot.py <==
import matplotlib.pyplot as plt
import numpy as np

binn=[0.5,1.5,2.5,3.5,4.5,5.5,6.5,7.5,8.5,9.5,10.5]
plt.hist(np.concatenate((
                        np.repeat(1,108), 
                        np.repeat(2,102),
                        np.repeat(3,52),
                        np.repeat(4,30),
                        np.repeat(5,5),
                        np.repeat(6,3),
                        )), bins=binn, alpha=0.9, label="Mean Wavelength (Rank 1)",ec='black')
plt.bar(1, 108, width=1,hatch='//',alpha=0)
plt.hist(np.concatenate((
                        np.repeat(1,6), 
                        np.repeat(2,15),
                        np.repeat(3,13),
                        np.repeat(4,12),
                        np.repeat(5,93),
                        np.repeat(6,71), 
                        np.repeat(7,47), 
                        np.repeat(8,30), 
                        np.repeat(9,12), 
                        np.repeat(10,1), 
                        )), bins=binn, alpha=0.6, label="Mean Days Between Appts. (Rank 5)",ec='black')
plt.bar(5, 93, width=1,hatch='//',alpha=0)
plt.hist(np.concatenate((
                        np.repeat(2,1), 
                        np.repeat(3,5), 
                        np.repeat(4,2), 
                        np.repeat(5,13), 
                        np.repeat(6,26), 
                        np.repeat(7,37), 
                        np.repeat(8,63),
                        np.repeat(9,106),
                        np.repeat(10,47),
                        )), bins=binn, alpha=0.7, label="Mean Fluence (Rank 9)",ec='black')
plt.bar(9, 106, width=1,hatch='//',alpha=0)
plt.xlim(0,11)
plt.xlabel("Variable Importance Ranking", size=15)
plt.xticks([1,2,3,4,5,6,7,8,9,10], size=14)
plt.yticks([0,25,50,75,100], size=14)
plt.ylabel("Rank Frequency Assignment", size=15)
plt.title("Frequency Distributions of Variable Importance Rankings From Boosted Decision Trees", size=20)
plt.legend(loc='upper right',fontsize=16)
plt.tight_layout()
plt.show()

